On the set of points represented by harmonic subseries

We help Alice play a certain "convergence game" against Bob and win the prize, which is a constructive solution to a problem by Erd\H{o}s and Graham, posed in their 1980 book on open questions in combinatorial number theory. Namely, after several reductions using peculiar arithmetic identities, the game outcome shows that the set of points \[ \Big(\sum_{n\in A}\frac{1}{n}, \sum_{n\in A}\frac{1}{n+1}, \sum_{n\in A}\frac{1}{n+2}\Big), \] obtained as $A$ ranges over infinite sets of positive integers, has a non-empty interior. This generalizes a two-dimensional result by Erd\H{o}s and Straus.

==> harmoniccomputation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     42697,       1190]
NotebookOptionsPosition[     37482,       1095]
NotebookOutlinePosition[     37884,       1111]
CellTagsIndexPosition[     37841,       1108]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"General", " ", "asymptotic", " ", "expansion"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9245021866042614`*^9, 3.924502186839735*^9}, {
  3.9245038911238084`*^9, 3.924503936347022*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6c57edcf-e4b4-4db6-8727-a967bee17791"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0"},
      {"3", 
       RowBox[{"-", "4"}], "1"},
      {"1", 
       RowBox[{"-", "2"}], "1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"a_", ",", "n_"}], "]"}], "=", 
   RowBox[{"m", ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"a", " ", "n"}]], ",", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"a", " ", "n"}], "+", "1"}]], ",", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"a", " ", "n"}], "+", "2"}]]}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a", ",", "n"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9245037297213264`*^9, 3.9245037765000453`*^9}, {
  3.9251078820898795`*^9, 3.925107886411662*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"590735f4-07fa-4b54-b44d-bd654499ac84"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       InterpretationBox[
        RowBox[{
         FractionBox["1", 
          RowBox[{"a", " ", "n"}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", 
            FractionBox["1", "n"], "]"}], "4"],
          SeriesData[$CellContext`n, 
           DirectedInfinity[1], {}, 1, 4, 1],
          Editable->False]}],
        SeriesData[$CellContext`n, 
         DirectedInfinity[1], {$CellContext`a^(-1)}, 1, 4, 1],
        Editable->False]},
      {
       InterpretationBox[
        RowBox[{
         FractionBox["2", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["n", "2"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", 
            FractionBox["1", "n"], "]"}], "4"],
          SeriesData[$CellContext`n, 
           DirectedInfinity[1], {}, 2, 4, 1],
          Editable->False]}],
        SeriesData[$CellContext`n, 
         DirectedInfinity[1], {2 $CellContext`a^(-2)}, 2, 4, 1],
        Editable->False]},
      {
       InterpretationBox[
        RowBox[{
         FractionBox["2", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["n", "3"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", 
            FractionBox["1", "n"], "]"}], "4"],
          SeriesData[$CellContext`n, 
           DirectedInfinity[1], {}, 3, 4, 1],
          Editable->False]}],
        SeriesData[$CellContext`n, 
         DirectedInfinity[1], {2 $CellContext`a^(-3)}, 3, 4, 1],
        Editable->False]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.924503751571725*^9, 3.9245037772874994`*^9}, 
   3.924506272303831*^9, 3.9245078838866377`*^9, 3.925107888483435*^9, 
   3.925107935030368*^9, 3.9251083107487183`*^9, 3.925109586685276*^9, 
   3.9251153632089324`*^9, 3.925133108017302*^9, 3.925373362417195*^9},
 CellLabel->
  "Out[4]//MatrixForm=",ExpressionUUID->"e9240300-3783-43ad-b83d-\
5065f4224394"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Arithmetic", " ", "identities"}], ",", " ", 
   RowBox[{
   "1", "st", " ", "pair", " ", "of", " ", "sets", " ", "of", " ", 
    "numbers"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9245021897216296`*^9, 3.9245022184601545`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"b8eb8f63-5831-4ee1-9a6f-b4d5eb3daaf5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "10"], "+", 
   FractionBox["1", "30"], "+", 
   FractionBox["1", "60"]}], "==", 
  RowBox[{
   FractionBox["1", "12"], "+", 
   FractionBox["1", "15"]}]}]], "Input",
 CellChangeTimes->{{3.9241014343125896`*^9, 3.9241014547561264`*^9}, {
  3.9245030073437643`*^9, 3.924503012538251*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f83b8568-5880-40e1-b77a-d9ec31d15a7e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.924101456556897*^9, 3.924503013088184*^9, 
  3.9245032977647276`*^9, 3.924506281069021*^9, 3.924507887088129*^9, 
  3.925115363224518*^9, 3.9251331080484343`*^9, 3.9253733624328337`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"e27e61b7-c1cd-4e74-ac78-ad3579b09e32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"10", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"30", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"60", "^", "2"}]]}], "==", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"12", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"15", "^", "2"}]]}]}]], "Input",
 CellChangeTimes->{{3.9241014663203087`*^9, 3.9241014774132547`*^9}, {
  3.924502252914384*^9, 3.924502261362482*^9}, {3.924502991876701*^9, 
  3.9245030028156414`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"1cb337ff-d972-4f9f-8431-d93861585a25"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9241014787215867`*^9, 3.924502261990306*^9, 
  3.92450300391391*^9, 3.924503302354519*^9, 3.9245062833939047`*^9, 
  3.924507890545743*^9, 3.925115363224518*^9, 3.9251331080484343`*^9, 
  3.9253733624328337`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"bbe21e50-ed7c-4a8a-88eb-742a78d7588d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c3", "=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{"7", "^", "3"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"10", "^", "3"}]], "+", 
       FractionBox["1", 
        RowBox[{"30", "^", "3"}]], "+", 
       FractionBox["1", 
        RowBox[{"60", "^", "3"}]]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", "^", "3"}]], "+", 
       FractionBox["1", 
        RowBox[{"15", "^", "3"}]]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.924502241130335*^9, 3.9245022417908993`*^9}, {
  3.9245029238599405`*^9, 3.9245029872533755`*^9}, {3.924503822414179*^9, 
  3.9245038361753964`*^9}, {3.9245066132052298`*^9, 3.9245066137076626`*^9}, {
  3.925107793289302*^9, 3.925107794355942*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"49fa6fb3-a1ce-4d96-bde4-dfa11ce918fa"],

Cell[BoxData[
 FractionBox["1", "1029000"]], "Output",
 CellChangeTimes->{{3.9245029332278805`*^9, 3.9245029878656435`*^9}, 
   3.9245033046486807`*^9, 3.924503837495903*^9, 3.924506285437131*^9, 
   3.9245066147449355`*^9, 3.924507895925499*^9, 3.9251077957224407`*^9, 
   3.9251095951764574`*^9, 3.925115363240524*^9, 3.9251331080640545`*^9, 
   3.9253733624483595`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"bab4fa90-37bd-4bd0-b1cc-92d18ed12108"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Arithmetic", " ", "identities"}], ",", " ", 
   RowBox[{
   "2", "nd", " ", "pair", " ", "of", " ", "sets", " ", "of", " ", 
    "numbers"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.92450224409972*^9, 3.9245022445866547`*^9}, {
  3.924503028088001*^9, 3.9245030318121877`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"bb52840d-873d-4323-8365-a54a9f1ca660"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "16"], "+", 
   FractionBox["1", "20"], "+", 
   FractionBox["1", "240"]}], "==", 
  RowBox[{
   FractionBox["1", "15"], "+", 
   FractionBox["1", "24"], "+", 
   FractionBox["1", "120"]}]}]], "Input",
 CellChangeTimes->{{3.924185382669819*^9, 3.924185448915016*^9}, {
  3.9245031538918877`*^9, 3.9245031601572294`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"2cd489fd-3389-472d-bf83-c4f3b4ab6d38"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9241853145095477`*^9, 3.9241853845845203`*^9, {3.924185425272747*^9, 
   3.9241854498882947`*^9}, 3.9241855854188128`*^9, 3.9241919757601404`*^9, 
   3.924503161177285*^9, {3.924503323173194*^9, 3.924503334248871*^9}, 
   3.924506299880971*^9, 3.9245078981287565`*^9, 3.925115363240524*^9, 
   3.9251331080640545`*^9, 3.9253733624483595`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"745df43b-0101-48ce-9652-8d8deb7cb3b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"20", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"240", "^", "3"}]]}], "==", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"15", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"24", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"120", "^", "3"}]]}]}]], "Input",
 CellChangeTimes->{{3.9245031452006655`*^9, 3.9245031503415594`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"45279e0d-4e09-4a63-9d2c-e413318d439c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9241854519777365`*^9, 3.9241855876203237`*^9, 
  3.9241919795793014`*^9, 3.924503150938094*^9, 3.9245033364941225`*^9, 
  3.924506304252799*^9, 3.9245079029633837`*^9, 3.925115363240524*^9, 
  3.925133108079678*^9, 3.92537336246398*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"65c9a4ba-f981-476c-9d18-11e9ddc92515"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c2", "=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{"11", "^", "2"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", "^", "2"}]], "+", 
       FractionBox["1", 
        RowBox[{"20", "^", "2"}]], "+", 
       FractionBox["1", 
        RowBox[{"240", "^", "2"}]]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"15", "^", "2"}]], "+", 
       FractionBox["1", 
        RowBox[{"24", "^", "2"}]], "+", 
       FractionBox["1", 
        RowBox[{"120", "^", "2"}]]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.92450307324306*^9, 3.9245031074331512`*^9}, {
  3.9245040578633*^9, 3.924504070648223*^9}, {3.9251078045937667`*^9, 
  3.925107805566162*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c9528c9c-8685-4542-a195-ab6f9c61d3b0"],

Cell[BoxData[
 FractionBox["1", "348480"]], "Output",
 CellChangeTimes->{{3.9245030864305677`*^9, 3.9245031082283583`*^9}, 
   3.9245033399656925`*^9, 3.924504071796711*^9, 3.924506314563423*^9, 
   3.9245079052889385`*^9, 3.925107807023328*^9, 3.925109599767416*^9, 
   3.9251153632561502`*^9, 3.9251331080953755`*^9, 3.92537336246398*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f724bf13-2eea-40ec-8b5f-e1928a3a169f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Arithmetic", " ", "identities"}], ",", " ", 
   RowBox[{
   "3", "rd", " ", "pair", " ", "of", " ", "sets", " ", "of", " ", 
    "numbers"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9245024825212383`*^9, 3.924502484226227*^9}, {
  3.9245025455776405`*^9, 3.9245025498105445`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"4926d8c9-a1bb-48c9-a52e-7aba2cf9d34a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"45", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"72", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"144", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"160", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"432", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"480", "^", "2"}]]}], "==", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"48", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"60", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"120", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"720", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"1440", "^", "2"}]], "+", 
   FractionBox["1", 
    RowBox[{"4320", "^", "2"}]]}]}]], "Input",
 CellChangeTimes->{{3.924502554138551*^9, 3.9245025936570616`*^9}, {
  3.9245026610177975`*^9, 3.9245027073697896`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"88df4b99-3bfa-4636-857e-142d8490c0ba"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.924502708455665*^9, 3.924502819904237*^9, 
  3.924502906411072*^9, 3.924503392348658*^9, 3.9245063174380155`*^9, 
  3.924507909971834*^9, 3.9251153632561502`*^9, 3.925133108126548*^9, 
  3.9253733624796057`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"d76216dd-192d-4f5e-af85-aa3d4f84d030"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"45", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"72", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"144", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"160", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"432", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"480", "^", "3"}]]}], "==", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"48", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"60", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"120", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"720", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"1440", "^", "3"}]], "+", 
   FractionBox["1", 
    RowBox[{"4320", "^", "3"}]]}]}]], "Input",
 CellChangeTimes->{{3.9245027225338645`*^9, 3.924502729012*^9}, {
  3.924502790872117*^9, 3.9245028162178974`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d9777c2e-1ca5-4902-956f-4f368581952c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.924502817052346*^9, 3.924502821930621*^9}, 
   3.9245029084707403`*^9, 3.9245033944388742`*^9, 3.9245063213630714`*^9, 
   3.9245079142953396`*^9, 3.9251153632717733`*^9, 3.9251331081425543`*^9, 
   3.9253733624796057`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"886d1368-37c2-46b8-8262-021e5254caae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "45"], "+", 
     FractionBox["1", "72"], "+", 
     FractionBox["1", "144"], "+", 
     FractionBox["1", "160"], "+", 
     FractionBox["1", "432"], "+", 
     FractionBox["1", "480"]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "48"], "+", 
     FractionBox["1", "60"], "+", 
     FractionBox["1", "120"], "+", 
     FractionBox["1", "720"], "+", 
     FractionBox["1", "1440"], "+", 
     FractionBox["1", "4320"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9245026052290516`*^9, 3.924502642332879*^9}, {
  3.925107814460384*^9, 3.9251078155613523`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"26e2a9fd-52dd-405d-b60f-5533b93570f6"],

Cell[BoxData[
 FractionBox["1", "180"]], "Output",
 CellChangeTimes->{3.9245026431065593`*^9, 3.924502823955678*^9, 
  3.924502910575723*^9, 3.924503410906722*^9, 3.9245063239720116`*^9, 
  3.924507922089718*^9, 3.925107816250965*^9, 3.925109605392911*^9, 
  3.9251153632717733`*^9, 3.9251331081425543`*^9, 3.92537336249564*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"f4419c29-49a8-456f-8a44-7fb85d45cd91"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Product", " ", "of", " ", "involved", " ", "prime", " ", "factors"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.924504216179907*^9, 3.9245042344726534`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"5258c96d-42a0-4510-b371-04fd2ddc64e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mm", "=", 
  RowBox[{"2", "*", "3", "*", "5", "*", "7", "*", "11"}]}]], "Input",
 CellChangeTimes->{{3.9245042399300704`*^9, 3.924504248174365*^9}, {
  3.9251153580209436`*^9, 3.925115358606271*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"cf73c568-99e7-4ea1-8682-01a361cc1925"],

Cell[BoxData["2310"], "Output",
 CellChangeTimes->{3.924504248992049*^9, 3.9245063294547405`*^9, 
  3.9245079313005247`*^9, 3.9251153632876177`*^9, 3.9251331081425543`*^9, 
  3.92537336249564*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"20c4d9e2-1f24-4aef-b66f-cb002c4fe3af"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "Determinant", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9245063340452557`*^9, 3.9245063421088705`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"bb5312f8-46a7-4cdb-aa78-92e472d3476b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", "m", "]"}]], "Input",
 CellChangeTimes->{{3.9245063464166913`*^9, 3.9245063601438446`*^9}, {
  3.925107604793124*^9, 3.925107617109028*^9}, {3.925107906537748*^9, 
  3.925107906946681*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"fe2364a4-0ea1-4f34-b4b3-569ecee048c5"],

Cell[BoxData[
 RowBox[{"-", "2"}]], "Output",
 CellChangeTimes->{3.9245063609986277`*^9, 3.9245079335469556`*^9, 
  3.925107617907873*^9, 3.9251153633033605`*^9, 3.9251331081809382`*^9, 
  3.9253733625113163`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"878c24ac-355e-4488-8900-fef3bc3cc73b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Computing", " ", "C", " ", "explicitly"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9251079170354395`*^9, 3.925107927721506*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"1b004852-15a6-48a6-bc55-36c26a3d9aa8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{"{", 
    RowBox[{"45", ",", "72", ",", "144", ",", "160", ",", "432", ",", "480"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"{", 
    RowBox[{
    "48", ",", "60", ",", "120", ",", "720", ",", "1440", ",", "4320"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{"11", 
    RowBox[{"{", 
     RowBox[{"16", ",", "20", ",", "240"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"11", 
    RowBox[{"{", 
     RowBox[{"15", ",", "24", ",", "120"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{"7", 
    RowBox[{"{", 
     RowBox[{"10", ",", "30", ",", "60"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t3", "=", 
   RowBox[{"7", 
    RowBox[{"{", 
     RowBox[{"12", ",", "15"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.925107924724598*^9, 3.925107925021702*^9}, {
  3.925107955346161*^9, 3.9251079670943837`*^9}, {3.925108010527878*^9, 
  3.925108064666502*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"55cc6bf1-d91a-4b74-b4d2-b3e4896271e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cc", "=", 
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ")"}], "&"}], "/@", "s1"}], 
              ")"}]}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ")"}], "&"}], "/@", "t1"}], 
              ")"}]}], ")"}], "-", 
           RowBox[{"c1", "/", "n"}]}], ")"}], " ", 
         RowBox[{"n", "^", "4"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", "->", "\[Infinity]"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ")"}], "&"}], "/@", "s1"}], 
              ")"}]}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ")"}], "&"}], "/@", "t1"}], 
              ")"}]}], ")"}]}], ")"}], " ", 
         RowBox[{"n", "^", "4"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", "->", "\[Infinity]"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ")"}], "&"}], "/@", "s1"}], 
              ")"}]}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ")"}], "&"}], "/@", "t1"}], 
              ")"}]}], ")"}]}], ")"}], " ", 
         RowBox[{"n", "^", "4"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", "->", "\[Infinity]"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ")"}], "&"}], "/@", "s2"}], 
              ")"}]}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ")"}], "&"}], "/@", "t2"}], 
              ")"}]}], ")"}]}], ")"}], " ", 
         RowBox[{"n", "^", "4"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", "->", "\[Infinity]"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ")"}], "&"}], "/@", "s2"}], 
              ")"}]}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ")"}], "&"}], "/@", "t2"}], 
              ")"}]}], ")"}], "-", 
           RowBox[{"c2", "/", 
            RowBox[{"n", "^", "2"}]}]}], ")"}], " ", 
         RowBox[{"n", "^", "4"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", "->", "\[Infinity]"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ")"}], "&"}], "/@", "s2"}], 
              ")"}]}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ")"}], "&"}], "/@", "t2"}], 
              ")"}]}], ")"}]}], ")"}], " ", 
         RowBox[{"n", "^", "4"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", "->", "\[Infinity]"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ")"}], "&"}], "/@", "s3"}], 
              ")"}]}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ")"}], "&"}], "/@", "t3"}], 
              ")"}]}], ")"}]}], ")"}], " ", 
         RowBox[{"n", "^", "4"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", "->", "\[Infinity]"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ")"}], "&"}], "/@", "s3"}], 
              ")"}]}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ")"}], "&"}], "/@", "t3"}], 
              ")"}]}], ")"}]}], ")"}], " ", 
         RowBox[{"n", "^", "4"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", "->", "\[Infinity]"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ")"}], "&"}], "/@", "s3"}], 
              ")"}]}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"#", ",", "n"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ")"}], "&"}], "/@", "t3"}], 
              ")"}]}], ")"}], "-", 
           RowBox[{"c3", "/", 
            RowBox[{"n", "^", "3"}]}]}], ")"}], " ", 
         RowBox[{"n", "^", "4"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", "->", "\[Infinity]"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9251097578072596`*^9, 3.92510983423073*^9}, {
  3.925109953660636*^9, 3.925109954053321*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"f51cc62f-9f29-436f-ade9-43cfcf5a6a49"],

Cell[BoxData[
 FractionBox["8833", "100776960000"]], "Output",
 CellChangeTimes->{3.9251098360658083`*^9, 3.925109955199263*^9, 
  3.925115363539504*^9, 3.925133108299921*^9, 3.9253733626210337`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"0501fa3c-06ee-4774-86d7-ba29d1be732f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   FractionBox["8833", "100776960000"], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.925109841737378*^9, 3.9251098421303864`*^9}},
 NumberMarks->False,
 CellLabel->"In[29]:=",ExpressionUUID->"571345d2-4b3a-4f04-81e3-3fa93a7ff146"],

Cell[BoxData["8.764900231163948585073413605649`10.*^-8"], "Output",
 CellChangeTimes->{{3.925109839364495*^9, 3.9251098427568207`*^9}, 
   3.9251153635551367`*^9, 3.9251331083155327`*^9, 3.925373362636674*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"24ea01e1-4f7c-4b6a-b995-953657942d2c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Computing", " ", "p", " ", "explicitly"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9251068657470765`*^9, 3.9251068741494927`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"4d0075a6-dc50-4f03-862c-34348f5d3342"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=."}], ";", 
  RowBox[{"n", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kk", "=", "14"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "kk"}], "\[Infinity]"], 
      RowBox[{"(", 
       RowBox[{"Plus", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{"l", "^", "2"}], " ", "mm"}]}], "]"}], ")"}], "&"}], "/@",
           "t1"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "kk"}], "\[Infinity]"], 
      RowBox[{"(", 
       RowBox[{"Plus", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{"l", "^", "2"}], " ", "mm"}]}], "]"}], ")"}], "&"}], "/@",
           "t2"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "kk"}], "\[Infinity]"], 
      RowBox[{"(", 
       RowBox[{"Plus", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{"l", "^", "2"}], " ", "mm"}]}], "]"}], ")"}], "&"}], "/@",
           "t3"}], ")"}]}], ")"}]}]}], ",", "50"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9251338985730906`*^9, 3.925133898902985*^9}, {
  3.925133929744108*^9, 3.925133933310856*^9}, {3.925133972632865*^9, 
  3.9251341161492195`*^9}, {3.925134187493696*^9, 3.925134191303234*^9}, {
  3.925134296081374*^9, 3.9251343597167635`*^9}, {3.925134908898451*^9, 
  3.9251349203172274`*^9}, {3.925134986876588*^9, 3.9251349872852373`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"336e0936-19ba-4b8e-ba44-bb8fc08285ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.57002363071875696793981853644319420411268714247473222443529225051378014`\
50.*^-6", ",", 
   RowBox[{
   "5.40733832382258248327678832579666199985393959384247987835108141`50.\
15051499783199*^-14", "+", 
    RowBox[{"0``63.417531454671646", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.227812326207129810895336704275528424036053549969064418047554157131022564\
365`50.15051499783199*^-21", "+", 
    RowBox[{"0``71.06138300881307", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9251342800392694`*^9, 3.9251343671919613`*^9}, 
   3.9251349270752034`*^9, 3.9251349889335265`*^9, 3.9253733772052603`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"9e8288f2-308c-4a9b-9a3d-9853a22d4b9b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Computing", " ", "the", " ", "box", " ", "sides", " ", "explicitly"}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.9251068891674747`*^9, 3.9251068996850195`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"fef1298c-e43e-4226-acf5-b3eaf499307e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r", "=", 
  RowBox[{"{", 
   RowBox[{
    FractionBox["c1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"kk", "^", "2"}], " ", "mm"}], "+", "1"}], ")"}]], ",", 
    FractionBox["c2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"kk", "^", "2"}], " ", "mm"}], "+", "1"}], ")"}], "^", 
      "2"}]], ",", 
    FractionBox["c3", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"kk", "^", "2"}], " ", "mm"}], "+", "1"}], ")"}], "^", 
      "3"}]]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9251348442818623`*^9, 3.925134899640272*^9}, {
  3.925134941603156*^9, 3.9251349595938077`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"57758bbd-742c-4880-9dbb-902cad9f4c23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "81496980"], ",", 
   FractionBox["1", "71435794457206080"], ",", 
   FractionBox["1", "95504185733849906349000"]}], "}"}]], "Output",
 CellChangeTimes->{3.925134960471095*^9, 3.9251349931560097`*^9, 
  3.9253733772672634`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"4dc8e803-678e-4693-a25a-1486ab3c6cf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{"Inverse", "[", "m", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"p", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "/", "2"}], ")"}], "r"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9251349969881816`*^9, 3.925135033092258*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"8474861c-76c7-4fa1-bf72-ed7e912af206"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"2.\
58842922071730660744793282484995479818623440766173669993855629784412292`50.\
00309917734033*^-6"},
      {
       RowBox[{
       "2.58842919367011667177209233699366752714437506112221205772633261247770\
879`50.003099169571655*^-6", "+", 
        RowBox[{"0``63.71856144047436", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{
       "2.58842916662292797961469594496564827425832613628059045152601182907012\
487`50.00309916180299*^-6", "+", 
        RowBox[{"0``63.41753143494911", " ", "\[ImaginaryI]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9251350220103245`*^9, 3.9251350335157866`*^9}, 
   3.925373377285673*^9},
 CellLabel->
  "Out[36]//MatrixForm=",ExpressionUUID->"095c0fce-11c3-462d-a9f8-\
973c02a52b5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SingularValueList", "[", 
      RowBox[{"Inverse", "[", "m", "]"}], "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}], " ", 
    RowBox[{"r", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.92513513402934*^9, 3.9251351831215763`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c7bf4793-265e-4588-acbb-320a14cffbd9"],

Cell[BoxData["1.\
852738732899370429667193307906959379781920229706258300031492091620548018`50.*^\
-24"], "Output",
 CellChangeTimes->{{3.925135149637455*^9, 3.925135183749763*^9}, 
   3.92537337729819*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"43d0da04-53e9-4bf4-b08f-05ae7a046472"]
}, Open  ]]
},
WindowSize->{715, 478},
WindowMargins->{{7.5, Automatic}, {21, Automatic}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ce1ec4b4-9c45-443a-a041-ecb339aa27f1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 317, 6, 28, "Input",ExpressionUUID->"6c57edcf-e4b4-4db6-8727-a967bee17791"],
Cell[CellGroupData[{
Cell[900, 30, 1148, 37, 122, "Input",ExpressionUUID->"590735f4-07fa-4b54-b44d-bd654499ac84"],
Cell[2051, 69, 2487, 71, 103, "Output",ExpressionUUID->"e9240300-3783-43ad-b83d-5065f4224394"]
}, Open  ]],
Cell[4553, 143, 372, 8, 28, "Input",ExpressionUUID->"b8eb8f63-5831-4ee1-9a6f-b4d5eb3daaf5"],
Cell[CellGroupData[{
Cell[4950, 155, 420, 11, 45, "Input",ExpressionUUID->"f83b8568-5880-40e1-b77a-d9ec31d15a7e"],
Cell[5373, 168, 317, 4, 32, "Output",ExpressionUUID->"e27e61b7-c1cd-4e74-ac78-ad3579b09e32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5727, 177, 594, 17, 45, "Input",ExpressionUUID->"1cb337ff-d972-4f9f-8431-d93861585a25"],
Cell[6324, 196, 343, 5, 32, "Output",ExpressionUUID->"bbe21e50-ed7c-4a8a-88eb-742a78d7588d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6704, 206, 909, 25, 45, "Input",ExpressionUUID->"49fa6fb3-a1ce-4d96-bde4-dfa11ce918fa"],
Cell[7616, 233, 450, 7, 48, "Output",ExpressionUUID->"bab4fa90-37bd-4bd0-b1cc-92d18ed12108"]
}, Open  ]],
Cell[8081, 243, 420, 9, 28, "Input",ExpressionUUID->"bb52840d-873d-4323-8365-a54a9f1ca660"],
Cell[CellGroupData[{
Cell[8526, 256, 454, 12, 45, "Input",ExpressionUUID->"2cd489fd-3389-472d-bf83-c4f3b4ab6d38"],
Cell[8983, 270, 477, 7, 32, "Output",ExpressionUUID->"745df43b-0101-48ce-9652-8d8deb7cb3b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9497, 282, 555, 17, 45, "Input",ExpressionUUID->"45279e0d-4e09-4a63-9d2c-e413318d439c"],
Cell[10055, 301, 368, 5, 32, "Output",ExpressionUUID->"65c9a4ba-f981-476c-9d18-11e9ddc92515"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10460, 311, 873, 26, 45, "Input",ExpressionUUID->"c9528c9c-8685-4542-a195-ab6f9c61d3b0"],
Cell[11336, 339, 419, 6, 48, "Output",ExpressionUUID->"f724bf13-2eea-40ec-8b5f-e1928a3a169f"]
}, Open  ]],
Cell[11770, 348, 424, 9, 28, "Input",ExpressionUUID->"4926d8c9-a1bb-48c9-a52e-7aba2cf9d34a"],
Cell[CellGroupData[{
Cell[12219, 361, 962, 30, 83, "Input",ExpressionUUID->"88df4b99-3bfa-4636-857e-142d8490c0ba"],
Cell[13184, 393, 343, 5, 32, "Output",ExpressionUUID->"d76216dd-192d-4f5e-af85-aa3d4f84d030"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13564, 403, 957, 30, 83, "Input",ExpressionUUID->"d9777c2e-1ca5-4902-956f-4f368581952c"],
Cell[14524, 435, 356, 5, 32, "Output",ExpressionUUID->"886d1368-37c2-46b8-8262-021e5254caae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14917, 445, 759, 21, 45, "Input",ExpressionUUID->"26e2a9fd-52dd-405d-b60f-5533b93570f6"],
Cell[15679, 468, 407, 6, 48, "Output",ExpressionUUID->"f4419c29-49a8-456f-8a44-7fb85d45cd91"]
}, Open  ]],
Cell[16101, 477, 291, 6, 28, "Input",ExpressionUUID->"5258c96d-42a0-4510-b371-04fd2ddc64e3"],
Cell[CellGroupData[{
Cell[16417, 487, 302, 5, 28, "Input",ExpressionUUID->"cf73c568-99e7-4ea1-8682-01a361cc1925"],
Cell[16722, 494, 275, 4, 32, "Output",ExpressionUUID->"20c4d9e2-1f24-4aef-b66f-cb002c4fe3af"]
}, Open  ]],
Cell[17012, 501, 220, 3, 28, "Input",ExpressionUUID->"bb5312f8-46a7-4cdb-aa78-92e472d3476b"],
Cell[CellGroupData[{
Cell[17257, 508, 303, 5, 28, "Input",ExpressionUUID->"fe2364a4-0ea1-4f34-b4b3-569ecee048c5"],
Cell[17563, 515, 292, 5, 32, "Output",ExpressionUUID->"878c24ac-355e-4488-8900-fef3bc3cc73b"]
}, Open  ]],
Cell[17870, 523, 258, 4, 28, "Input",ExpressionUUID->"1b004852-15a6-48a6-bc55-36c26a3d9aa8"],
Cell[18131, 529, 1209, 38, 124, "Input",ExpressionUUID->"55cc6bf1-d91a-4b74-b4d2-b3e4896271e6"],
Cell[CellGroupData[{
Cell[19365, 571, 10202, 292, 428, "Input",ExpressionUUID->"f51cc62f-9f29-436f-ade9-43cfcf5a6a49"],
Cell[29570, 865, 278, 4, 48, "Output",ExpressionUUID->"0501fa3c-06ee-4774-86d7-ba29d1be732f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29885, 874, 282, 6, 45, "Input",ExpressionUUID->"571345d2-4b3a-4f04-81e3-3fa93a7ff146"],
Cell[30170, 882, 288, 3, 32, "Output",ExpressionUUID->"24ea01e1-4f7c-4b6a-b995-953657942d2c"]
}, Open  ]],
Cell[30473, 888, 260, 4, 28, "Input",ExpressionUUID->"4d0075a6-dc50-4f03-862c-34348f5d3342"],
Cell[CellGroupData[{
Cell[30758, 896, 2050, 57, 141, "Input",ExpressionUUID->"336e0936-19ba-4b8e-ba44-bb8fc08285ba"],
Cell[32811, 955, 754, 16, 76, "Output",ExpressionUUID->"9e8288f2-308c-4a9b-9a3d-9853a22d4b9b"]
}, Open  ]],
Cell[33580, 974, 294, 6, 28, "Input",ExpressionUUID->"fef1298c-e43e-4226-acf5-b3eaf499307e"],
Cell[CellGroupData[{
Cell[33899, 984, 786, 25, 48, "Input",ExpressionUUID->"57758bbd-742c-4880-9dbb-902cad9f4c23"],
Cell[34688, 1011, 366, 8, 48, "Output",ExpressionUUID->"4dc8e803-678e-4693-a25a-1486ab3c6cf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35091, 1024, 393, 10, 28, "Input",ExpressionUUID->"8474861c-76c7-4fa1-bf72-ed7e912af206"],
Cell[35487, 1036, 1210, 33, 83, "Output",ExpressionUUID->"095c0fce-11c3-462d-a9f8-973c02a52b5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36734, 1074, 445, 11, 28, "Input",ExpressionUUID->"c7bf4793-265e-4588-acbb-320a14cffbd9"],
Cell[37182, 1087, 284, 5, 54, "Output",ExpressionUUID->"43d0da04-53e9-4bf4-b08f-05ae7a046472"]
}, Open  ]]
}
]
*)


